Sparse coloring for isosceles-free grids: an AI-assisted proof case study

We study the largest size $C(n)$ of a subset of the $n\times n$ integer grid containing no isosceles triple, including equally spaced collinear triples. We prove $C(n)=\Omega\left(n\sqrt{\log\log n/\log n}\right)$ by applying the sparse hypergraph coloring theorem of Cooper and Mubayi. Elementary geometry and primitive-direction counts give maximum degree $O(n^2\log n)$ and pair-codegree at most $5n$ for the forbidden-triple hypergraph. The resulting bound improves the explicit guarantee in PatternBoost by a factor of order $\sqrt{\log\log n}$. Recovered interaction records document how a Codex literature proposal, human route selection, finite verification, and author-relayed review informed proof synthesis and repair. We connect these actions to successive proof artifacts and extract two case-derived checking practices: tracking objects, parameters and conclusions in theorem applications, and seeding a definitional omission to test a finite verifier. Separately implemented enumerators agree on complete edge sets for every $2\le n\le12$; suppressing the degenerate-case branch loses exactly the equally spaced collinear triples. These records document assistance under human direction, and finite checks support implementation consistency rather than the asymptotic theorem itself.

==> anc/REPRODUCE.md <==
# Supplementary finite consistency checks

These ancillary files accompany *Sparse coloring for isosceles-free grids: an AI-assisted proof case study*, by Yukai Song, University of Pittsburgh, accepted for poster presentation at the NeurIPS 2026 MATH-AI Workshop. The mathematical proof and selected process evidence are included in the preprint and its appendices.

In the arXiv source package, these three files are under `anc/`. Run the commands below from that directory, or place all three downloaded ancillary files together in a working directory.

Files:
- `verify_grid.py`: unchanged Python standard-library checker.
- `verification_results.json`: preserved actual submission-preparation outputs for all eleven integers n=2,...,12, generated on 7 September 2026 UTC.
- `REPRODUCE.md`: these instructions.

Run with Python 3.12 or later:

```text
python verify_grid.py --min-n 2 --max-n 12 --output my_verification_results.json
```

The alternate output name preserves the supplied JSON. Omitting `--output` writes `verification_results.json` in the current directory. A mismatch raises an error before the result file is written.

One procedure enumerates unordered triples and compares integer squared distances. The other generates primitive orthogonal vector pairs, enforcing parity and grid boundaries. Their complete unordered edge sets must agree for every tested grid. A targeted negative control omits k=0: correct_edges minus mutated_edges must equal the directly identified flat-edge set, and mutated_edges minus correct_edges must be empty. This checks complete sets, not just equal counts. Here flat means an equally spaced collinear forbidden triple.

The command checks 1,092,520 candidate triples across the eleven grids. Expected n=12: 144 vertices, 28,140 forbidden edges, 2,520 flat edges, maximum degree 850 and maximum pair-codegree 20. The script records counts, assertion outcomes, complete edge-set SHA-256 digests, Python version, UTC generation time and elapsed times.

The unchanged checker was rerun once for camera-ready validation on 29 September 2026 UTC. All deterministic fields, including the correct, flat and mutated edge-set hashes and defect assertions, matched the supplied September 7 JSON. That validation output is retained internally; the public JSON preserves the original preparation record. Generation dates, Python versions and elapsed times need not match on a new machine. Timing is not a benchmark of AI or an algorithmic claim.

These are the paper's **current consistency checks**. The **historical checks** from August used only selected sizes, as listed in Appendix A, R4–R5. The seeded omission is a present diagnostic, not a historical manuscript bug or a test of sensitivity to all errors. Both current implementations were written by the same integrating agent; their agreement is not independent human or external replication. These checks do not prove the asymptotic theorem, perform a maximum-independent-set search or determine C(n).


==> anc/verification_results.json <==
{
  "scope": "finite definition/parameterization consistency; not asymptotic proof or optimization",
  "python": "3.12.14",
  "generated_utc": "2026-09-07T05:18:11.344051+00:00",
  "rows": [
    {
      "n": 2,
      "vertices": 4,
      "unordered_triples_checked": 4,
      "edges": 4,
      "maximum_degree": 3,
      "maximum_pair_codegree": 2,
      "flat_edges": 0,
      "primitive_match": true,
      "omit_k0_missing": 0,
      "omit_k0_extra": 0,
      "omit_k0_missing_equals_flat": true,
      "flat_edge_set_sha256": "4f53cda18c2baa0c0354bb5f9a3ecbe5ed12ab4d8e11ba873c2f11161202b945",
      "mutated_edge_set_sha256": "623f2582efd908522286c66648f658aeed89d97f6ea4593ae921a02eee05d529",
      "edge_set_sha256": "623f2582efd908522286c66648f658aeed89d97f6ea4593ae921a02eee05d529",
      "elapsed_seconds": 0.000184
    },
    {
      "n": 3,
      "vertices": 9,
      "unordered_triples_checked": 84,
      "edges": 44,
      "maximum_degree": 20,
      "maximum_pair_codegree": 5,
      "flat_edges": 8,
      "primitive_match": true,
      "omit_k0_missing": 8,
      "omit_k0_extra": 0,
      "omit_k0_missing_equals_flat": true,
      "flat_edge_set_sha256": "f4d89ce4105a3e6755dc0e55a3c3d2036645e5bdc23ed8511c748dfedf7ec1b0",
      "mutated_edge_set_sha256": "9aa1effbe83cb798996560c8e6f0be5fe1ffee8f02a679caba14ade3ae687b07",
      "edge_set_sha256": "1d46d8660e080358873eaa498d81573068c110fb36552f633338386cf748136b",
      "elapsed_seconds": 0.000489
    },
    {
      "n": 4,
      "vertices": 16,
      "unordered_triples_checked": 560,
      "edges": 172,
      "maximum_degree": 42,
      "maximum_pair_codegree": 10,
      "flat_edges": 24,
      "primitive_match": true,
      "omit_k0_missing": 24,
      "omit_k0_extra": 0,
      "omit_k0_missing_equals_flat": true,
      "flat_edge_set_sha256": "548cdb25595fa1d8569421b84ae451deef50e51dc0319ba8bdc599b5de938093",
      "mutated_edge_set_sha256": "90567187cd01b7274d41fbd65494ad944756921826a0ab3583b810d4641a8868",
      "edge_set_sha256": "e88c490cb3ed1f924ecf604d8b736be04068defe39d2b382dfb8700046ed9b87",
      "elapsed_seconds": 0.001432
    },
    {
      "n": 5,
      "vertices": 25,
      "unordered_triples_checked": 2300,
      "edges": 516,
      "maximum_degree": 100,
      "maximum_pair_codegree": 11,
      "flat_edges": 72,
      "primitive_match": true,
      "omit_k0_missing": 72,
      "omit_k0_extra": 0,
      "omit_k0_missing_equals_flat": true,
      "flat_edge_set_sha256": "c2bcc918fb0e140acd82430aafcb0c35dfaf6483560bf8c4f53d61c0c83b9e03",
      "mutated_edge_set_sha256": "3425540d39a2304c69016a65db5c9a1746b5ff05c0e3d948a58f99837ed39fff",
      "edge_set_sha256": "32b36107fd41814ab99c4d9a04cdd1b360f8f553051c11c4e80c2f2372809ed2",
      "elapsed_seconds": 0.003382
    },
    {
      "n": 6,
      "vertices": 36,
      "unordered_triples_checked": 7140,
      "edges": 1208,
      "maximum_degree": 137,
      "maximum_pair_codegree": 12,
      "flat_edges": 144,
      "primitive_match": true,
      "omit_k0_missing": 144,
      "omit_k0_extra": 0,
      "omit_k0_missing_equals_flat": true,
      "flat_edge_set_sha256": "649740d73115c4f0e3780fd00a6402cb5330fa704e140185bf3613062e362ef6",
      "mutated_edge_set_sha256": "6518e57c3735939b0c2d1fcde8e05f5db8192467848ec8482b6ba8ba66637fb2",
      "edge_set_sha256": "e85bf7d1b1da0e79bd2548e592e8a1cc05d25daf58141a7836420064aeaa31ac",
      "elapsed_seconds": 0.007493
    },
    {
      "n": 7,
      "vertices": 49,
      "unordered_triples_checked": 18424,
      "edges": 2488,
      "maximum_degree": 224,
      "maximum_pair_codegree": 14,
      "flat_edges": 288,
      "primitive_match": true,
      "omit_k0_missing": 288,
      "omit_k0_extra": 0,
      "omit_k0_missing_equals_flat": true,
      "flat_edge_set_sha256": "5c74d50b5b60c2c35734e78cbafee1f1320b21a9ffd7fc24d1dc3800bf171302",
      "mutated_edge_set_sha256": "595b91dc0ffef73f3dc050b085790e483207124bbcb0f22384a3f042e1c8a7b3",
      "edge_set_sha256": "a4de6ad115ad5e3179c73b961e19be614c8956181bf197c0d4f5cb786e13a899",
      "elapsed_seconds": 0.014491
    },
    {
      "n": 8,
      "vertices": 64,
      "unordered_triples_checked": 41664,
      "edges": 4504,
      "maximum_degree": 300,
      "maximum_pair_codegree": 14,
      "flat_edges": 480,
      "primitive_match": true,
      "omit_k0_missing": 480,
      "omit_k0_extra": 0,
      "omit_k0_missing_equals_flat": true,
      "flat_edge_set_sha256": "144aeae3d19089c8fcf384391d3167bc7aabd082054b66fa5811b6877b7dec84",
      "mutated_edge_set_sha256": "bb0b5810cad6afedf889733216f6977c3a6a7e62ab90d64b30d481b05f669239",
      "edge_set_sha256": "fb0acf0cac14f3f77809b4a5d94dee308472da9bba6c8f1f9db2cc2d99a4767e",
      "elapsed_seconds": 0.026403
    },
    {
      "n": 9,
      "vertices": 81,
      "unordered_triples_checked": 85320,
      "edges": 7776,
      "maximum_degree": 448,
      "maximum_pair_codegree": 15,
      "flat_edges": 800,
      "primitive_match": true,
      "omit_k0_missing": 800,
      "omit_k0_extra": 0,
      "omit_k0_missing_equals_flat": true,
      "flat_edge_set_sha256": "c25a667c7509820f720805f218ad2ed8bd36ae3fe06e005be16eadae6cea3e4a",
      "mutated_edge_set_sha256": "42a87eeedf0d1fa5f4d2c2aa11cf6b4958ffd241902dd5b2a6169811c8745afd",
      "edge_set_sha256": "51f8e8bba12c17e1fcc766aa9f2b9c11e4eaa79ed694f38b8a1ebd430f8bd0b3",
      "elapsed_seconds": 0.046614
    },
    {
      "n": 10,
      "vertices": 100,
      "unordered_triples_checked": 161700,
      "edges": 12484,
      "maximum_degree": 545,
      "maximum_pair_codegree": 18,
      "flat_edges": 1200,
      "primitive_match": true,
      "omit_k0_missing": 1200,
      "omit_k0_extra": 0,
      "omit_k0_missing_equals_flat": true,
      "flat_edge_set_sha256": "9662d8378a941035146c218eed91b950f04e716bbb0d8691c09c87389c4578a9",
      "mutated_edge_set_sha256": "8e0cc27a88d43411d2af14bd56c2995e62346b3d8bc84934dcd5b14c16574c48",
      "edge_set_sha256": "21379d968ddfe0a328df74ca87f0af199dcf8339d38744af8ed21a10e4758747",
      "elapsed_seconds": 0.081201
    },
    {
      "n": 11,
      "vertices": 121,
      "unordered_triples_checked": 287980,
      "edges": 19196,
      "maximum_degree": 732,
      "maximum_pair_codegree": 19,
      "flat_edges": 1800,
      "primitive_match": true,
      "omit_k0_missing": 1800,
      "omit_k0_extra": 0,
      "omit_k0_missing_equals_flat": true,
      "flat_edge_set_sha256": "51a86c4d0d14a8a637bbdfb60e1bc2ce32ba08a958e71ce5b90ae34757bf39d4",
      "mutated_edge_set_sha256": "1a4405ea6ce06cc6a98a0496472ac778be2579b5209397a6f0847811a61a79a0",
      "edge_set_sha256": "b7d6ba02c25fe6fb1d99cc3e72184a510103bd06b964b388ba45f0e4e51d7af6",
      "elapsed_seconds": 0.121804
    },
    {
      "n": 12,
      "vertices": 144,
      "unordered_triples_checked": 487344,
      "edges": 28140,
      "maximum_degree": 850,
      "maximum_pair_codegree": 20,
      "flat_edges": 2520,
      "primitive_match": true,
      "omit_k0_missing": 2520,
      "omit_k0_extra": 0,
      "omit_k0_missing_equals_flat": true,
      "flat_edge_set_sha256": "137a51120797ab3df92b9c66fb550c789e4760994713d79210241310f076ab2a",
      "mutated_edge_set_sha256": "b10ecb6486edc95794af198f178f427280f5b3cb6a3cb81ac31ff5067444fe25",
      "edge_set_sha256": "5c36650034bf225561e7722205e538943c448770b626df56e2ec14d8c60ee514",
      "elapsed_seconds": 0.19337
    }
  ],
  "total_elapsed_seconds": 0.503427
}


==> anc/verify_grid.py <==
"""Finite consistency check, not a proof of an asymptotic bound.

Pipeline 1 enumerates unordered triples using three integer squared distances.
Pipeline 2 generates equal-length displacement pairs via primitive orthogonal
vectors, retaining k=0 and testing parity and square boundaries explicitly.
No optimization or maximum-independent-set search is performed.
"""

import argparse
import hashlib
import itertools
import json
import math
import time
from collections import Counter
from datetime import datetime, timezone
from pathlib import Path


def distance_edges(n):
    points = list(itertools.product(range(n), repeat=2))
    distances = {
        (i, j): (p[0] - q[0]) ** 2 + (p[1] - q[1]) ** 2
        for i, p in enumerate(points) for j, q in enumerate(points) if i < j
    }
    edges = set()
    flat = set()
    for i, j, k in itertools.combinations(range(n * n), 3):
        x, y, z = distances[i, j], distances[i, k], distances[j, k]
        if x == y or x == z or y == z:
            edges.add((i, j, k))
            a, b, c = points[i], points[j], points[k]
            if (b[0] - a[0]) * (c[1] - a[1]) == (b[1] - a[1]) * (c[0] - a[0]):
                flat.add((i, j, k))
    return edges, flat


def primitive_edges(n, retain_zero=True):
    radius = n - 1
    limit = 2 * radius
    displacements = set()
    for hx, hy in itertools.product(range(-limit, limit + 1), repeat=2):
        if math.gcd(abs(hx), abs(hy)) != 1:
            continue
        s = max(abs(hx), abs(hy))
        m = limit // s
        for g in range(1, m + 1):
            ux, uy = g * hx, g * hy
            for k in range(-m, m + 1):
                if k == 0 and not retain_zero:
                    continue
                wx, wy = -k * hy, k * hx
                if (wx + ux) % 2 or (wy + uy) % 2:
                    continue
                p = ((wx + ux) // 2, (wy + uy) // 2)
                q = ((wx - ux) // 2, (wy - uy) // 2)
                if p == (0, 0) or q == (0, 0) or p == q:
                    continue
                if max(abs(c) for c in (*p, *q)) > radius:
                    continue
                displacements.add(tuple(sorted((p, q))))
    edges = set()
    for vx, vy in itertools.product(range(n), repeat=2):
        for p, q in displacements:
            ax, ay = vx + p[0], vy + p[1]
            bx, by = vx + q[0], vy + q[1]
            if 0 <= ax < n and 0 <= ay < n and 0 <= bx < n and 0 <= by < n:
                edges.add(tuple(sorted((vx * n + vy, ax * n + ay, bx * n + by))))
    return edges


def run(n):
    started = time.perf_counter()
    edges, flat = distance_edges(n)
    generated = primitive_edges(n)
    if edges != generated:
        raise AssertionError({"n": n, "missing": sorted(edges - generated)[:5],
                              "extra": sorted(generated - edges)[:5]})
    degree = Counter(v for e in edges for v in e)
    codegree = Counter(pair for e in edges for pair in itertools.combinations(e, 2))
    maximum = max(degree.values(), default=0)
    maximum_pair = max(codegree.values(), default=0)
    assert sum(degree.values()) == 3 * len(edges)
    assert sum(codegree.values()) == 3 * len(edges)
    assert maximum_pair <= 5 * n
    harmonic = lambda m: sum(1 / s for s in range(1, m + 1))
    explicit_upper = 64 * n * n * harmonic(2 * n) + 32 * n * n + 16 * n * n * harmonic(n - 1)
    assert maximum <= explicit_upper
    # Deliberately restricted diagnostic: removing k=0 must lose flat triples.
    # This is a controlled mutation in this run, not a historical manuscript bug.
    nonzero_only = primitive_edges(n, retain_zero=False)
    missing = edges - nonzero_only
    extra = nonzero_only - edges
    assert missing == flat, {"n": n, "missing_not_flat": sorted(missing - flat)[:5],
                             "flat_not_missing": sorted(flat - missing)[:5]}
    assert not extra, {"n": n, "mutation_extra": sorted(extra)[:5]}
    digest = hashlib.sha256(json.dumps(sorted(edges), separators=(",", ":")).encode()).hexdigest()
    return {"n": n, "vertices": n * n, "unordered_triples_checked": math.comb(n * n, 3),
            "edges": len(edges), "maximum_degree": maximum, "maximum_pair_codegree": maximum_pair,
            "flat_edges": len(flat), "primitive_match": True, "omit_k0_missing": len(missing),
            "omit_k0_extra": len(extra), "omit_k0_missing_equals_flat": missing == flat,
            "flat_edge_set_sha256": hashlib.sha256(json.dumps(sorted(flat), separators=(",", ":")).encode()).hexdigest(),
            "mutated_edge_set_sha256": hashlib.sha256(json.dumps(sorted(nonzero_only), separators=(",", ":")).encode()).hexdigest(),
            "edge_set_sha256": digest, "elapsed_seconds": round(time.perf_counter() - started, 6)}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--min-n", type=int, default=2)
    parser.add_argument("--max-n", type=int, default=12)
    parser.add_argument("--output", type=Path, default=Path("verification_results.json"))
    args = parser.parse_args()
    if not 2 <= args.min_n <= args.max_n <= 20:
        parser.error("Require 2 <= min-n <= max-n <= 20; exhaustive check is deliberately bounded.")
    result = {"scope": "finite definition/parameterization consistency; not asymptotic proof or optimization",
              "python": __import__("sys").version.split()[0],
              "generated_utc": datetime.now(timezone.utc).isoformat(), "rows": []}
    started = time.perf_counter()
    for n in range(args.min_n, args.max_n + 1):
        row = run(n)
        result["rows"].append(row)
        print(json.dumps(row), flush=True)
    result["total_elapsed_seconds"] = round(time.perf_counter() - started, 6)
    args.output.write_text(json.dumps(result, indent=2) + "\n", encoding="utf-8")


if __name__ == "__main__":
    main()

